New Examples of Kochen-Specker Type Configurations on Three Qubits

A new example of a saturated Kochen-Specker (KS) type configuration of 64 rays in 8-dimensional space (the Hilbert space of a triple of qubits) is constructed. It is proven that this configuration has a tropical dimension 6 and that it contains a critical subconfiguration of 36 rays. A natural multicolored generalisation of the Kochen-Specker theory is given based on a concept of an entropy of a saturated configuration of rays.

==> antisect.c <==
///////// file: antisect.c


#include <stdio.h>
#include <stdlib.h> 
#include <string.h>



int inner_product(int i, int j, int* myvect, int dim_space); 
int next_point_clique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex); 
int next_point_anticlique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex); 
int count_cliques(int num_vect, int dim_space, int* myvect, int* mylineq, int* mytuple, int* myorth, int* mylinex); 
int count_anticliques(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* myorth, int* mylinex); 
int check_saturation(int num_vect, int dim_space, int* myvect, int* mytuple, int* myorth, int* mylinex); 
int count_colorings(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* mytuplex, int* myorth, int* mylinex); 
int dimspace_clique(int num_vect, int dim_space, int* myvect, int size_of_anticlique, int* myanticlique, int* mytuple, int* myorth, int* mylinex); 
int generate_maximal_cliques(int num_vect, int dim_space, int* myvect, int* myeight, int* mytuple, int* myorth, int* mylinex); 

int check_anticlique_section_3(int num_vect, int dim_space, int i0, int i1, int i2, int* myeight, int* myorth); 
int check_anticlique_section_4(int num_vect, int dim_space, int i0, int i1, int i2, int i3, int* myeight, int* myorth); 
int check_anticlique_section_5(int num_vect, int dim_space, int i0, int i1, int i2, int i3, int i4, int* myeight, int* myorth);
int check_anticlique_section_6(int num_vect, int dim_space, int i0, int i1, int i2, int i3, int i4, int i5, int* myeight, int* myorth);

int cardinality_of_intersection(int m, int* mydatax, int sizex, int n, int* mydatay, int sizey); 



int main (int argc, char* argv[]) 
{
	FILE *pf; 
	char mystr[16]; 


	const int num_vect = 64; 
	const int dim_space = 8; 


	int i, j, q, flg; 
	int* myvect = (int*)malloc(num_vect*dim_space * sizeof(int)); 

	int* mylineq = (int*)malloc(dim_space * sizeof(int)); 
	int* mylonglineq = (int*)malloc(num_vect * sizeof(int)); 


	const int num_eight = 320; 
	int* myeight = (int*)malloc(num_eight*dim_space * sizeof(int)); 


	int i0, i1, i2, i3, i4, i5; 
	
	 


	int* mylinex = (int*)malloc(num_vect * sizeof(int)); 
	int* mytuple = (int*)malloc(num_vect * sizeof(int)); 
	int* mytuplex = (int*)malloc(num_vect * sizeof(int)); 
	int* myorth = (int*)malloc(num_vect*num_vect * sizeof(int)); 




	//--------------------------------




	printf("\nReading the saturated KS-configuration from file...\n"); 
	
	
	pf = fopen("./vectors.txt", "r"); 
	
	for (i = 0; i < num_vect*dim_space; i++){
	
		fscanf(pf, "%s ", mystr); 
		//printf("%d ", atoi(mystr)); 
		myvect[i] = atoi(mystr); 

	}
	fclose(pf); 
	printf("Done!\n"); 



	printf("\nSaturated KS-configuration:\n"); 
	for (i = 0; i < num_vect; i++){
		
		printf("%d: ", i); 
		for (j = 0; j < dim_space; j++){
			printf("%d ", myvect[i*8 + j]); 
		}
		printf("\n"); 
	
	}
	printf("\n\n"); 


	//-------------------------

	
	
	printf("\nComputing orthogonality matrix...\n"); 
	for (i = 0; i < num_vect; i++){
		for (j = 0; j < num_vect; j++){
			
			if (inner_product(i, j, myvect, dim_space) == 0){
				myorth[i*num_vect + j] = 1; 
			}else{myorth[i*num_vect + j] = 0;}
		
		}
	}
	printf("Done!\n\n"); 



	//--------------------------------



	printf("\nNumbers of cliques in orthogonality graph:\n"); 
	
	for (i = 0; i < num_vect; i++){mylinex[i] = 1;}

	for (i = 0; i < dim_space; i++){mylineq[i] = -1;}
	count_cliques(num_vect, dim_space, myvect, mylineq, mytuple, myorth, mylinex); 
	for (i = 0; i < dim_space; i++){
		printf("%d ", mylineq[i]); 
	} 
	printf("\n\n"); 


	if (mylineq[dim_space - 1] != num_eight){
		printf("\nYou need to redefine the constant num_eight to %d.\n", mylineq[dim_space - 1]); 
		return (0); 
	}


	q = generate_maximal_cliques(num_vect, dim_space, myvect, myeight, mytuple, myorth, mylinex); 
	
	printf("\nMaximal cliques:\n"); 
	for (i = 0; i < num_eight; i++){
		printf("%d: ", i); 
		for (j = 0; j < dim_space; j++){
			printf("%d ", myeight[i*8 + j]); 
		}
		printf("\n"); 
	}
	//printf("\n\n%d\n\n", q); 
	printf("\n\n"); 


	//----------------------------------------------------
	

	//for (i = 0; i < num_vect; i++){

	//	q = 0; 
	//	for (j = 0; j < num_eight; j++){
	//		
	//		flg = 0; 
	//		for (k = 0; k < dim_space; k++){
	//		
	//			if (myeight[j*dim_space + k] == i){flg = 1; break;}
	//		}
	//		if (flg == 1){q++;}
	//	
	//	}
	//	printf("(%d %d) ", i, q); 
	//	if (q != 40){printf("ALARM!"); getchar();}
	//
	//}


	//---------------------------------------------



	
	printf("\nChecking the existence of anticlique sections of 3-tuples of cliques:\n"); 
	q = 0; 
	for (i0 = 0; i0 < num_eight; i0++){
		for (i1 = i0 + 1; i1 < num_eight; i1++){
			for (i2 = i1 + 1; i2 < num_eight; i2++){


				flg = check_anticlique_section_3(num_vect, dim_space, i0, i1, i2, myeight, myorth); 

				if (flg == 0){
				
					printf("\n%d: %d %d %d\n", q, i0, i1, i2); 
					q++;

				}

			}
		}
	}
	printf("Done! (%d)\n\n", q);



	//------------------------------------------------



	printf("\nChecking the existence of anticlique sections of 4-tuples of cliques:\n"); 
	q = 0; 
	for (i0 = 0; i0 < num_eight; i0++){
		for (i1 = i0 + 1; i1 < num_eight; i1++){
			for (i2 = i1 + 1; i2 < num_eight; i2++){
				for (i3 = i2 + 1; i3 < num_eight; i3++){

					flg = check_anticlique_section_4(num_vect, dim_space, i0, i1, i2, i3, myeight, myorth); 

					if (flg == 0){
				
						printf("\n%d: %d %d %d %d\n", q, i0, i1, i2, i3); 
						q++; 

					}

				}
			}
		}
		printf("%d ", i0); 
		fflush(stdout); 
	}
	printf("\nDone! (%d)\n\n", q);




	//------------------------------------------------------



	printf("\nChecking the existence of anticlique sections of 5-tuples of cliques:\n"); 
	q = 0; 
	for (i0 = 0; i0 < num_eight; i0++){
		for (i1 = i0 + 1; i1 < num_eight; i1++){
			for (i2 = i1 + 1; i2 < num_eight; i2++){
				for (i3 = i2 + 1; i3 < num_eight; i3++){
					for (i4 = i3 + 1; i4 < num_eight; i4++){

						flg = check_anticlique_section_5(num_vect, dim_space, i0, i1, i2, i3, i4, myeight, myorth); 

						if (flg == 0){
				
							printf("\n%d: %d %d %d %d %d\n", q, i0, i1, i2, i3, i4); 
							q++; 

						}

					}
				}
			}
			printf("(%d %d) ", i0, i1); 
			fflush(stdout); 
		}
		//printf("%d ", i0); 
		//fflush(stdout); 
	}
	printf("\nDone! (%d)\n\n", q);




	//----------------------------------------



	printf("\nFast generation of 6-tuples of cliques without anticlique sections:\n"); 

	pf = fopen("./tropical_tuples_fast.txt", "w"); 

	q = 0; 
	for (i0 = 0; i0 < num_eight; i0++){
		for (i1 = i0 + 1; i1 < num_eight; i1++){
		if (cardinality_of_intersection(i0, myeight, 8, i1, myeight, 8) == 0){
		
			for (i2 = i1 + 1; i2 < num_eight; i2++){
			if ((cardinality_of_intersection(i0, myeight, 8, i2, myeight, 8) == 0) && 
				(cardinality_of_intersection(i1, myeight, 8, i2, myeight, 8) == 0)){

				for (i3 = i2 + 1; i3 < num_eight; i3++){
				if ((cardinality_of_intersection(i0, myeight, 8, i3, myeight, 8) == 0) && 
					(cardinality_of_intersection(i1, myeight, 8, i3, myeight, 8) == 0) && 
					(cardinality_of_intersection(i2, myeight, 8, i3, myeight, 8) == 0)){

					for (i4 = i3 + 1; i4 < num_eight; i4++){
					if ((cardinality_of_intersection(i0, myeight, 8, i4, myeight, 8) == 0) && 
						(cardinality_of_intersection(i1, myeight, 8, i4, myeight, 8) == 0) && 
						(cardinality_of_intersection(i2, myeight, 8, i4, myeight, 8) == 0) && 
						(cardinality_of_intersection(i3, myeight, 8, i4, myeight, 8) == 0)){

						for (i5 = i4 + 1; i5 < num_eight; i5++){
						//if ((cardinality_of_intersection(i0, myeight, 8, i5, myeight, 8) == 0) && 
						//	(cardinality_of_intersection(i1, myeight, 8, i5, myeight, 8) == 0) && 
						//	(cardinality_of_intersection(i2, myeight, 8, i5, myeight, 8) == 0) && 
						//	(cardinality_of_intersection(i3, myeight, 8, i5, myeight, 8) == 0) && 
						//	(cardinality_of_intersection(i4, myeight, 8, i5, myeight, 8) == 0)){


							flg = check_anticlique_section_6(num_vect, dim_space, i0, i1, i2, i3, i4, i5, myeight, myorth); 
							if (flg == 0){
				
								printf("%d: %d %d %d %d %d %d\n", q, i0, i1, i2, i3, i4, i5); 

								fprintf(pf, "%d ", i0); 
								fprintf(pf, "%d ", i1); 
								fprintf(pf, "%d ", i2); 
								fprintf(pf, "%d ", i3); 
								fprintf(pf, "%d ", i4); 
								fprintf(pf, "%d ", i5); 

								q++; 

							}

						}//}
					}}
				}}
				//printf("(%d %d %d) ", i0, i1, i2); 
				//fflush(stdout);
			}}
			//printf("(%d %d) ", i0, i1); 
			//fflush(stdout); 
		}}
		//printf("%d ", i0); 
		//fflush(stdout); 
	}
	fclose(pf); 
	printf("\nDone! (%d)\n\n", q); // 308992





	//----------------------------------------


	printf("\nComplete generation of 6-tuples of cliques without anticlique sections:\n"); 

	
	pf = fopen("./tropical_tuples_complete.txt", "w"); 

	q = 0; 
	for (i0 = 0; i0 < num_eight; i0++){
		for (i1 = i0 + 1; i1 < num_eight; i1++){
			for (i2 = i1 + 1; i2 < num_eight; i2++){
				for (i3 = i2 + 1; i3 < num_eight; i3++){
					for (i4 = i3 + 1; i4 < num_eight; i4++){
						for (i5 = i4 + 1; i5 < num_eight; i5++){

							flg = check_anticlique_section_6(num_vect, dim_space, i0, i1, i2, i3, i4, i5, myeight, myorth); 
							if (flg == 0){
				
								printf("%d: %d %d %d %d %d %d\n", q, i0, i1, i2, i3, i4, i5); 

								fprintf(pf, "%d ", i0); 
								fprintf(pf, "%d ", i1); 
								fprintf(pf, "%d ", i2); 
								fprintf(pf, "%d ", i3); 
								fprintf(pf, "%d ", i4); 
								fprintf(pf, "%d ", i5); 

								q++; 

							}

						}
					}
				}
				printf("(%d %d %d) ", i0, i1, i2); 
				fflush(stdout);
			}
			//printf("(%d %d) ", i0, i1); 
			//fflush(stdout); 
		}//}
		//printf("%d ", i0); 
		//fflush(stdout); 
	}
	fclose(pf); 
	printf("\nDone! (%d)\n\n", q); // 308992














	//-----------------------------------------







	






	printf("\n***\n"); 
	getchar();
	/**/

	return (0); 
}



//------------------------------------------


int inner_product(int i, int j, int* myvect, int dim_space){

//This function returns an inner product of two vectors. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//i, j: the two vectors



	int k, t; 

	t = 0; 
	for (k = 0; k < dim_space; k++){
		t += myvect[i*dim_space + k] * myvect[j*dim_space + k]; 
	}


	return (t); 

}


//----------------------------------


int count_cliques(int num_vect, int dim_space, int* myvect, int* mylineq, int* mytuple, int* myorth, int* mylinex){

//This function returns the the total number of cliques of size dim_space in a sub-configuration
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mylineq: a pointer to an array of dim_space integers; mylineq[i] is going to contain the number of cliques of size i+1
//
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, m; 

	for (i = 0; i < dim_space; i++){mylineq[i] = 0;}

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			mylineq[size_of_tuple - 1]++; 

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	
	return (mylineq[dim_space - 1]); 

}


//-------------------------------





int next_point_clique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex){

//This is an auxiliary function called from count_cliques. 
//The current clique has a size size_of_tuple and is described by the array mytuple. 
//The function tries to extend the clique to a size of size_of_tuple + 1. 
//A new vertex must have a number greater than height.
//
//If this is possible, it returns the new found element. 
//If the search fails, it returns -1.



	int m, flg, i, j; 


	m = -1; 
	for (i = height + 1; i < num_vect; i++){
		if (mylinex[i] == 1){ 
	
			flg = 0; 
			for (j = 0; j < size_of_tuple; j++){
				//if (inner_product(mytuple[j], i, myvect, dim_space) != 0){flg = 1; break;}
				if (myorth[i*num_vect + mytuple[j]] == 0){flg = 1; break;}
			}
			if (flg == 0){m = i; break;}

		}

	}

	return (m); 

}



//------------------------------------



int count_anticliques(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* myorth, int* mylinex){

//This function is similar to count_cliques(). 
//It counts the anticliques in a given sub-configuration. 
//It always returns 0. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mylonglineq: a pointer to an array of num_vect integers; 
//	mylonglineq[i] is going to contain the number of anticliques of size i+1
//
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, m; 

	for (i = 0; i < num_vect; i++){mylonglineq[i] = 0;}

	for (i = 0; i < num_vect; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_anticlique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			mylonglineq[size_of_tuple - 1]++; 

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}


	return (0); 

}


//--------------


int next_point_anticlique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex){

//This is an auxiliary function called from count_anticliques. 
//It is similar to next_point_clique(). 
//
//The current anticlique has a size size_of_tuple and is described by the array mytuple. 
//The function tries to extend the anticlique to a size of size_of_tuple + 1. 
//A new vertex must have a number greater than height.
//
//If this is possible, it returns the new found element. 
//If the search fails, it returns -1.



	int m, flg, i, j; 


	m = -1; 
	for (i = height + 1; i < num_vect; i++){

		if (mylinex[i] == 1){ 
	
			flg = 0; 
			for (j = 0; j < size_of_tuple; j++){
				//if (inner_product(mytuple[j], i, myvect, dim_space) == 0){flg = 1; break;}
				if (myorth[i*num_vect + mytuple[j]] == 1){flg = 1; break;}
			}
			if (flg == 0){m = i; break;}

		}

	}

	return (m); 

}



//--------------------------------






int check_saturation(int num_vect, int dim_space, int* myvect, int* mytuple, int* myorth, int* mylinex){

//This function returns 1 if a subconfiguration is saturated, and 0 -- otherwise. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, j, k, m, flg; 

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylineq[size_of_tuple - 1]++; 
			if (size_of_tuple < dim_space){ 
				
				k = -1; 
				for (i = 0; i < num_vect; i++){

					if (mylinex[i] == 1){ 
				
						flg = 0; 
						for (j = 0; j < size_of_tuple; j++){

							//if (inner_product(mytuple[j], i, myvect, dim_space) != 0){flg = 1; break;}
							if (myorth[i*num_vect + mytuple[j]] == 0){flg = 1; break;}
					
						}
						if (flg == 0){k = i; break;}

					}

				}

				if (k == -1){
					return (0);
				}

			}



		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	

	return (1); 

}


//------------------------------



int count_colorings(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* mytuplex, int* myorth, int* mylinex){

//This function counts the Kochen-Specker colourings of a subconfiguration. 
//It returns the total number of colourings. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mylonglineq: a pointer to an array of num_vect integers; 
//	mylonglineq[i] is going to contain the number of anticliques of size i+1
//mytuple: a pointer to an auxiliary array 
//mytuplex: a pointer to another auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, m, q; 

	for (i = 0; i < num_vect; i++){mylonglineq[i] = 0;}

	for (i = 0; i < num_vect; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	q = 0; 

	while(size_of_tuple >= 0){ 

		m = next_point_anticlique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylonglineq[size_of_tuple - 1]++; 
			if (dimspace_clique(num_vect, dim_space, myvect, size_of_tuple, mytuple, mytuplex, myorth, mylinex) == 0){
				mylonglineq[size_of_tuple - 1]++; 
				q++; 
			}

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	return (q); 

}

//----------------------------------





int dimspace_clique(int num_vect, int dim_space, int* myvect, int size_of_anticlique, int* myanticlique, int* mytuple, int* myorth, int* mylinex){

//This function tries to find a clique of the size dim_space in a subconfiguration obtained 
//from another subconfiguration by deleting an anticlique. 
//It returns 1 if such a clique is found, and 0 -- otherwise. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//size_of_anticliqe: the integer defining the size of an anticlique
//anticlique: a pointer to an array of integers describing the anticlique 
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.
//	(the anticlique is deleted from this subconfiguration)



	int size_of_tuple; 
	int height; 

	int i, m, flg, j; 

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylineq[size_of_tuple - 1]++; 
			if (size_of_tuple == dim_space){
			
				flg = 0; 
				for (i = 0; i < size_of_tuple; i++){
					for (j = 0; j < size_of_anticlique; j++){
						
						if (myanticlique[j] == mytuple[i]){flg = 1; break;}
					
					}
					if (flg == 1){break;}

				}

				if (flg == 0){return (1);}
			
			}



		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	

	return (0);
}




//------------------------------------






int generate_maximal_cliques(int num_vect, int dim_space, int* myvect, int* myeight, int* mytuple, int* myorth, int* mylinex){

//This function works in a similar way as the function count_cliques() except that it remembers the 
//cliques of size dim_space that it can find in an integer array given by the pointer myeight.
//The return value is the total number of such cliques found. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//myeight: a pointer to an array to write down the found cliques of size dim_space
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, m, q; 

	//for (i = 0; i < dim_space; i++){mylineq[i] = 0;}

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	q = 0; 
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylineq[size_of_tuple - 1]++; 
			if (size_of_tuple == dim_space){

				for (i = 0; i < dim_space; i++){
					myeight[q*dim_space + i] = mytuple[i]; 
				}

				q++;
			}

		}else{

			if (size_of_tuple > 0){
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	
	return (q); 

}



//-----------------------------





//------------------------------



int check_anticlique_section_3(int num_vect, int dim_space, int i0, int i1, int i2, int* myeight, int* myorth){

//This function takes a collection of 3 cliques and checks if it admits an anticlique section. 
//The return value is 1 if such a section exists, and 0 -- otherwise. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myeight: a pointer to an array containing the cliques of size dim_space
//i0, i1, i2: the 3 cliques
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.



	int j0, j1, j2; 
	int k0, k1, k2; 


	for (j0 = 0; j0 < dim_space; j0++){
		k0 = myeight[i0*dim_space + j0]; 
							
		for (j1 = 0; j1 < dim_space; j1++){
			k1 = myeight[i1*dim_space + j1]; 
			if (myorth[k0*num_vect + k1] == 0){

				for (j2 = 0; j2 < dim_space; j2++){
					k2 = myeight[i2*dim_space + j2]; 
					if ((myorth[k0*num_vect + k2] == 0) && 
						(myorth[k1*num_vect + k2] == 0)){

							
							return (1); 

					}
				}
			}
		}
	}


	return (0); 

}

//--------------------------------


int check_anticlique_section_4(int num_vect, int dim_space, int i0, int i1, int i2, int i3, int* myeight, int* myorth){

//This function is totally similar to check_anticlique_section_3(). 
//It takes a collection of 4 cliques and checks if it admits an anticlique section. 
//The return value is 1 if such a section exists, and 0 -- otherwise. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myeight: a pointer to an array containing the cliques of size dim_space
//i0, i1, i2, i3: the 4 cliques
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.



	int j0, j1, j2, j3; 
	int k0, k1, k2, k3; 


	for (j0 = 0; j0 < dim_space; j0++){
		k0 = myeight[i0*dim_space + j0]; 
							
		for (j1 = 0; j1 < dim_space; j1++){
			k1 = myeight[i1*dim_space + j1]; 
			if (myorth[k0*num_vect + k1] == 0){

				for (j2 = 0; j2 < dim_space; j2++){
					k2 = myeight[i2*dim_space + j2]; 
					if ((myorth[k0*num_vect + k2] == 0) && 
						(myorth[k1*num_vect + k2] == 0)){

						for (j3 = 0; j3 < dim_space; j3++){
							k3 = myeight[i3*dim_space + j3]; 
							if ((myorth[k0*num_vect + k3] == 0) && 
								(myorth[k1*num_vect + k3] == 0) && 
								(myorth[k2*num_vect + k3] == 0)){

								return (1); 

							}
						}
					}
				}
			}
		}
	}


	return (0); 


}


//---------------------------------------


int check_anticlique_section_5(int num_vect, int dim_space, int i0, int i1, int i2, int i3, int i4, int* myeight, int* myorth){

//This function is totally similar to check_anticlique_section_3() and check_anticlique_section_4(). 
//It takes a collection of 5 cliques and checks if it admits an anticlique section. 
//The return value is 1 if such a section exists, and 0 -- otherwise. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myeight: a pointer to an array containing the cliques of size dim_space
//i0, i1, i2, i3, i4: the 5 cliques
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.



	int j0, j1, j2, j3, j4; 
	int k0, k1, k2, k3, k4; 


	for (j0 = 0; j0 < dim_space; j0++){
		k0 = myeight[i0*dim_space + j0]; 
							
		for (j1 = 0; j1 < dim_space; j1++){
			k1 = myeight[i1*dim_space + j1]; 
			if (myorth[k0*num_vect + k1] == 0){

				for (j2 = 0; j2 < dim_space; j2++){
					k2 = myeight[i2*dim_space + j2]; 
					if ((myorth[k0*num_vect + k2] == 0) && 
						(myorth[k1*num_vect + k2] == 0)){

						for (j3 = 0; j3 < dim_space; j3++){
							k3 = myeight[i3*dim_space + j3]; 
							if ((myorth[k0*num_vect + k3] == 0) && 
								(myorth[k1*num_vect + k3] == 0) && 
								(myorth[k2*num_vect + k3] == 0)){

								for (j4 = 0; j4 < dim_space; j4++){
									k4 = myeight[i4*dim_space + j4]; 
									if ((myorth[k0*num_vect + k4] == 0) && 
										(myorth[k1*num_vect + k4] == 0) && 
										(myorth[k2*num_vect + k4] == 0) && 
										(myorth[k3*num_vect + k4] == 0)){

										return (1); 

									}
								}
							}
						}
					}
				}
			}
		}
	}


	return (0); 

}

//----------------------------------



int check_anticlique_section_6(int num_vect, int dim_space, int i0, int i1, int i2, int i3, int i4, int i5, int* myeight, int* myorth){

//This function is totally similar to check_anticlique_section_3(), check_anticlique_section_4(), and check_anticlique_section_5(). 
//It takes a collection of 5 cliques and checks if it admits an anticlique section. 
//The return value is 1 if such a section exists, and 0 -- otherwise. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myeight: a pointer to an array containing the cliques of size dim_space
//i0, i1, i2, i3, i4, i5: the 6 cliques
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.



	int j0, j1, j2, j3, j4, j5; 
	int k0, k1, k2, k3, k4, k5; 


	for (j0 = 0; j0 < dim_space; j0++){
		k0 = myeight[i0*dim_space + j0]; 
							
		for (j1 = 0; j1 < dim_space; j1++){
			k1 = myeight[i1*dim_space + j1]; 
			if (myorth[k0*num_vect + k1] == 0){

				for (j2 = 0; j2 < dim_space; j2++){
					k2 = myeight[i2*dim_space + j2]; 
					if ((myorth[k0*num_vect + k2] == 0) && 
						(myorth[k1*num_vect + k2] == 0)){

						for (j3 = 0; j3 < dim_space; j3++){
							k3 = myeight[i3*dim_space + j3]; 
							if ((myorth[k0*num_vect + k3] == 0) && 
								(myorth[k1*num_vect + k3] == 0) && 
								(myorth[k2*num_vect + k3] == 0)){

								for (j4 = 0; j4 < dim_space; j4++){
									k4 = myeight[i4*dim_space + j4]; 
									if ((myorth[k0*num_vect + k4] == 0) && 
										(myorth[k1*num_vect + k4] == 0) && 
										(myorth[k2*num_vect + k4] == 0) && 
										(myorth[k3*num_vect + k4] == 0)){

										for (j5 = 0; j5 < dim_space; j5++){
											k5 = myeight[i5*dim_space + j5]; 
											if ((myorth[k0*num_vect + k5] == 0) && 
												(myorth[k1*num_vect + k5] == 0) && 
												(myorth[k2*num_vect + k5] == 0) && 
												(myorth[k3*num_vect + k5] == 0) && 
												(myorth[k4*num_vect + k5] == 0)){

												return (1); 

											}
										}
									}
								}
							}
						}
					}
				}
			}
		}
	}


	return (0); 

}



//---------


int cardinality_of_intersection(int m, int* mydatax, int sizex, int n, int* mydatay, int sizey)
{

//The function returns the cardinality of intersection of two subsets of sizex and sizey, respectively. 
//The first subset if formed by the elements  mydatax[m*sizex + 0], mydatax[m*sizex + 1], ..., mydatax[m*sizex + (sizex - 1)]. 
//The second subset if formed by the elements mydatay[n*sizey + 0], mydatax[n*sizey + 1], ..., mydatax[n*sizey + (sizey - 1)]. 


	int q, s, k; 

	q = 0; 
	for (s = 0; s < sizex; s++){
		for (k = 0; k < sizey; k++){
		
			if (mydatay[n*sizey + k] == mydatax[m*sizex + s]){q++;}

		}
	}

	return (q); 
}









==> critical.c <==
///////// file: critical.c


#include <stdio.h>
#include <stdlib.h> 
#include <string.h>





int inner_product(int i, int j, int* myvect, int dim_space); 
int next_point_clique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex); 
int next_point_anticlique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex); 

int count_cliques(int num_vect, int dim_space, int* myvect, int* mylineq, int* mytuple, int* myorth, int* mylinex); 
int count_anticliques(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* myorth, int* mylinex); 
int check_saturation(int num_vect, int dim_space, int* myvect, int* mytuple, int* myorth, int* mylinex); 

int count_colorings(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* mytuplex, int* myorth, int* mylinex); 
int dimspace_clique(int num_vect, int dim_space, int* myvect, int size_of_anticlique, int* myanticlique, int* mytuple, int* myorth, int* mylinex); 







int main (int argc, char* argv[]) 
{
	FILE *pf; 
	char mystr[16]; 


	const int num_vect = 64; 
	const int dim_space = 8; 


	int i, j, q, flg, t, k; 
	int* myvect = (int*)malloc(num_vect*dim_space * sizeof(int)); 

	int* mylineq = (int*)malloc(dim_space * sizeof(int)); 
	int* mylonglineq = (int*)malloc(num_vect * sizeof(int)); 

	
	int* mytuple = (int*)malloc(num_vect * sizeof(int)); 
	int* mytuplex = (int*)malloc(num_vect * sizeof(int)); 
	int* myorth = (int*)malloc(num_vect*num_vect * sizeof(int)); 



	const int num_critical = 36; 
	int* mycritical = (int*)malloc(num_critical * sizeof(int)); 
	//int* myvect_critical = (int*)malloc(num_critical*dim_space * sizeof(int)); 

	//int* myvect_critical_exclude = (int*)malloc((num_critical - 1)*dim_space * sizeof(int)); 

	int* mylinex = (int*)malloc(num_vect * sizeof(int)); 
	int* myliney = (int*)malloc(num_vect * sizeof(int)); 


	//-------



	printf("\nReading the saturated KS-configuration from file...\n"); 
	
	
	pf = fopen("./vectors.txt", "r"); 
	
	for (i = 0; i < num_vect*dim_space; i++){
	
		fscanf(pf, "%s ", mystr); 
		//printf("%d ", atoi(mystr)); 
		myvect[i] = atoi(mystr); 

	}
	fclose(pf); 
	printf("Done!\n"); 



	printf("\nSaturated KS-configuration:\n"); 
	for (i = 0; i < num_vect; i++){
		
		printf("%d: ", i); 
		for (j = 0; j < dim_space; j++){
			printf("%d ", myvect[i*8 + j]); 
		}
		printf("\n"); 
	
	}
	printf("\n\n"); 



	printf("\nComputing orthogonality matrix...\n"); 
	for (i = 0; i < num_vect; i++){
		for (j = 0; j < num_vect; j++){
			
			t = inner_product(i, j, myvect, dim_space); 
			if (t == 0){
				myorth[i*num_vect + j] = 1; 
			}else{
				myorth[i*num_vect + j] = 0;
			}

		}
	}
	printf("Done!\n\n"); 





	printf("\nNumber of rays orthogonal to a given ray:\n"); 
	flg = 0; 
	for (i = 0; i < num_vect; i++){
		
		q = 0; 
		for (j = 0; j < num_vect; j++){
		
			//if (inner_product(i, j, myvect, dim_space) == 0){q++;}
			if (myorth[i*num_vect + j] == 1){q++;}
		
		}
		printf("(%d %d) ", i, q); 
	
	}
	printf("\nDone! (%d)\n\n", q);




	

	printf("\nReading a subconfiguration from file...\n"); 

	
	pf = fopen("./critseq.txt", "r"); 

	for (i = 0; i < num_critical; i++){
		fscanf(pf, "%s ", mystr); 
		mycritical[i] = atoi(mystr); 
	}
	fclose(pf); 
	printf("Done!\n\n"); 






	printf("\nThe subconfiguration: \n"); 
	for (i = 0; i < num_critical; i++){
		
		k = mycritical[i]; 
		printf("%d %d: ", i, k); 
	
		for (j = 0; j < dim_space; j++){

			t =  myvect[k*dim_space + j]; 
			//myvect_critical[i*dim_space + j] = t; 

			printf("%d ", t); 
		}
		printf("\n"); 

	}
	printf("\n\n"); 


	for (i = 0; i < num_vect; i++){mylinex[i] = 0;}
	for (i = 0; i < num_critical; i++){mylinex[mycritical[i]] = 1;}



	



	



	printf("\nNumbers of cliques in the subconfiguration:\n"); 
	
	for (i = 0; i < dim_space; i++){mylineq[i] = -1;}
	count_cliques(num_vect, dim_space, myvect, mylineq, mytuple, myorth, mylinex); 
	for (i = 0; i < dim_space; i++){
		printf("%d ", mylineq[i]); 
	} 
	printf("\n\n"); 



	

	printf("\nNumbers of anticliques in the subconfiguration:\n"); 
	
	for (i = 0; i < num_vect; i++){mylonglineq[i] = -1;}
	count_anticliques(num_vect, dim_space, myvect, mylonglineq, mytuple, myorth, mylinex); 
	for (i = 0; i < num_critical; i++){
		t = mylonglineq[i]; 
		if (t != 0){
			printf("%d ", t); 
		}else{break;}
	} 
	printf("\n\n"); 



	




	printf("\nChecking the saturation of the subconfiguration..."); 
	t = check_saturation(num_vect, dim_space, myvect, mytuple, myorth, mylinex); 
	if (t == 1){
		printf("OK!\n\n");
	}else{printf("NOT SATURATED!\n\n");}



	


	printf("\nCounting the KS-colorings of the subconfiguration...\n"); 
	q = count_colorings(num_vect, dim_space, myvect, mylonglineq, mytuple, mytuplex, myorth, mylinex); 
	//printf("Total number of colourings: %d\n", q); 
	printf("%d: ", q); 
	if (q != 0){
		
		//printf("Colorings of different length: "); 
		for (i = 0; i < num_vect; i++){
			
			t = mylonglineq[i]; 
			if (t != 0){
				printf("(%d %d) ", i+1, t); 
			}

		}
	
	}
	printf("\nDone!\n"); 

	

	printf("\nCounting the KS-colorings of the subconfiguration excluding a ray:\n"); 
	
	flg = 0; 
	for (i = 0; i < num_critical; i++){
		
		printf("%d %d:: ", i, mycritical[i]); 

		for (j = 0; j < num_vect; j++){myliney[j] = mylinex[j];}
		myliney[mycritical[i]] = 0; 

		

		q = count_colorings(num_vect, dim_space, myvect, mylonglineq, mytuple, mytuplex, myorth, myliney); 
		printf("%d: ", q); 
		if (q != 0){
		
			for (j = 0; j < num_vect; j++){
			
				t = mylonglineq[j]; 
				if (t != 0){
					printf("(%d %d) ", j + 1, t); 
				}

			}
	
		}else{flg = 1;}
		printf("\n"); 

	}
	printf("\nDone!\n"); 

	if (flg == 0){
		printf("\nThe subconfiguration is CRITICAL.\n"); 
	}else{printf("\nThe subconfiguration is NOT critical!!\n");}






	printf("\n***\n"); 
	getchar(); 
	/**/

	return (0); 
}









//---------------------------------


int inner_product(int i, int j, int* myvect, int dim_space){

//This function returns an inner product of two vectors. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//i, j: the two vectors


	int k, t; 

	t = 0; 
	for (k = 0; k < dim_space; k++){
		t += myvect[i*dim_space + k] * myvect[j*dim_space + k]; 
	}


	return (t); 

}


//----------------------------------


int count_cliques(int num_vect, int dim_space, int* myvect, int* mylineq, int* mytuple, int* myorth, int* mylinex){

//This function returns the the total number of cliques of size dim_space in a sub-configuration
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mylineq: a pointer to an array of dim_space integers; mylineq[i] is going to contain the number of cliques of size i+1
//
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, m; 

	for (i = 0; i < dim_space; i++){mylineq[i] = 0;}

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			mylineq[size_of_tuple - 1]++; 

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	
	return (mylineq[dim_space - 1]); 

}


//-------------------------------





int next_point_clique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex){

//This is an auxiliary function called from count_cliques. 
//The current clique has a size size_of_tuple and is described by the array mytuple. 
//The function tries to extend the clique to a size of size_of_tuple + 1. 
//A new vertex must have a number greater than height.
//
//If this is possible, it returns the new found element. 
//If the search fails, it returns -1.




	int m, flg, i, j; 


	m = -1; 
	for (i = height + 1; i < num_vect; i++){
		if (mylinex[i] == 1){ 
	
			flg = 0; 
			for (j = 0; j < size_of_tuple; j++){
				//if (inner_product(mytuple[j], i, myvect, dim_space) != 0){flg = 1; break;}
				if (myorth[i*num_vect + mytuple[j]] == 0){flg = 1; break;}
			}
			if (flg == 0){m = i; break;}

		}

	}

	return (m); 

}



//------------------------------------



int count_anticliques(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* myorth, int* mylinex){

//This function is similar to count_cliques(). 
//It counts the anticliques in a given sub-configuration. 
//It always returns 0. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mylonglineq: a pointer to an array of num_vect integers; 
//	mylonglineq[i] is going to contain the number of anticliques of size i+1
//
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, m; 

	for (i = 0; i < num_vect; i++){mylonglineq[i] = 0;}

	for (i = 0; i < num_vect; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_anticlique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			mylonglineq[size_of_tuple - 1]++; 

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}


	return (0); 

}


//--------------


int next_point_anticlique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex){

//This is an auxiliary function called from count_anticliques. 
//It is similar to next_point_clique(). 
//
//The current anticlique has a size size_of_tuple and is described by the array mytuple. 
//The function tries to extend the anticlique to a size of size_of_tuple + 1. 
//A new vertex must have a number greater than height.
//
//If this is possible, it returns the new found element. 
//If the search fails, it returns -1.



	int m, flg, i, j; 


	m = -1; 
	for (i = height + 1; i < num_vect; i++){

		if (mylinex[i] == 1){ 
	
			flg = 0; 
			for (j = 0; j < size_of_tuple; j++){
				//if (inner_product(mytuple[j], i, myvect, dim_space) == 0){flg = 1; break;}
				if (myorth[i*num_vect + mytuple[j]] == 1){flg = 1; break;}
			}
			if (flg == 0){m = i; break;}

		}

	}

	return (m); 

}



//--------------------------------






int check_saturation(int num_vect, int dim_space, int* myvect, int* mytuple, int* myorth, int* mylinex){

//This function returns 1 if a subconfiguration is saturated, and 0 -- otherwise. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, j, k, m, flg; 

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylineq[size_of_tuple - 1]++; 
			if (size_of_tuple < dim_space){ 
				
				k = -1; 
				for (i = 0; i < num_vect; i++){

					if (mylinex[i] == 1){ 
				
						flg = 0; 
						for (j = 0; j < size_of_tuple; j++){

							//if (inner_product(mytuple[j], i, myvect, dim_space) != 0){flg = 1; break;}
							if (myorth[i*num_vect + mytuple[j]] == 0){flg = 1; break;}
					
						}
						if (flg == 0){k = i; break;}

					}

				}

				if (k == -1){
					return (0);
				}

			}



		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	

	return (1); 

}


//------------------------------



int count_colorings(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* mytuplex, int* myorth, int* mylinex){

//This function counts the Kochen-Specker colourings of a subconfiguration. 
//It returns the total number of colourings. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mylonglineq: a pointer to an array of num_vect integers; 
//	mylonglineq[i] is going to contain the number of anticliques of size i+1
//mytuple: a pointer to an auxiliary array 
//mytuplex: a pointer to another auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, m, q; 

	for (i = 0; i < num_vect; i++){mylonglineq[i] = 0;}

	for (i = 0; i < num_vect; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	q = 0; 

	while(size_of_tuple >= 0){ 

		m = next_point_anticlique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylonglineq[size_of_tuple - 1]++; 
			if (dimspace_clique(num_vect, dim_space, myvect, size_of_tuple, mytuple, mytuplex, myorth, mylinex) == 0){
				mylonglineq[size_of_tuple - 1]++; 
				q++; 
			}

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	return (q); 

}

//----------------------------------





int dimspace_clique(int num_vect, int dim_space, int* myvect, int size_of_anticlique, int* myanticlique, int* mytuple, int* myorth, int* mylinex){

//This function tries to find a clique of the size dim_space in a subconfiguration obtained 
//from another subconfiguration by deleting an anticlique. 
//It returns 1 if such a clique is found, and 0 -- otherwise. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//size_of_anticliqe: the integer defining the size of an anticlique
//anticlique: a pointer to an array of integers describing the anticlique 
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.
//	(the anticlique is deleted from this subconfiguration)



	int size_of_tuple; 
	int height; 

	int i, m, flg, j; 

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylineq[size_of_tuple - 1]++; 
			if (size_of_tuple == dim_space){
			
				flg = 0; 
				for (i = 0; i < size_of_tuple; i++){
					for (j = 0; j < size_of_anticlique; j++){
						
						if (myanticlique[j] == mytuple[i]){flg = 1; break;}
					
					}
					if (flg == 1){break;}

				}

				if (flg == 0){return (1);}
			
			}



		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	

	return (0);
}






==> generate.c <==
////////// file: generate.c

#include <stdio.h>
#include <stdlib.h> 
#include <string.h>


int inner_product(int i, int j, int* myvect, int dim_space); 
int next_point_clique_orth_subset(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex); 
int next_point_anticlique_orth_subset(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex); 

int count_cliques_opt_orth_subset(int num_vect, int dim_space, int* myvect, int* mylineq, int* mytuple, int* myorth, int* mylinex); 
int count_anticliques_opt_orth_subset(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* myorth, int* mylinex); 
int check_saturation_opt_orth_subset(int num_vect, int dim_space, int* myvect, int* mytuple, int* myorth, int* mylinex); 

int count_colorings_opt_orth_subset(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* mytuplex, int* myorth, int* mylinex); 
int dimspace_clique_opt_orth_subset(int num_vect, int dim_space, int* myvect, int size_of_anticlique, int* myanticlique, int* mytuple, int* myorth, int* mylinex); 




//int cardinality_of_intersection(int m, int* mydatax, int sizex, int n, int* mydatay, int sizey); 

int compute_original(int height_of_data, int width_of_data, int* mydata, int* myorig); 

int next_delete(int depth, int qm_prev, int* mymemory_prev, int* mymemory_next, int num_tropical, int* mytropical, int num_vect, int dim_space, int* myvect, int print_detail, int* mytuple, int* mytuplex, int* myorth, 
	int size_of_buffer, int size_of_buffer_cell, 
	 int* mybuffer, int* mylineq, int* mylineu, int* mylinex, int* myliney, int* mylinez, int* mylinew); 



int main (int argc, char* argv[]) 
{
	FILE *pf; 
	char mystr[16]; 


	const int num_vect = 64; 
	const int dim_space = 8; 


	int i, j, q, flg, k, s, t; 
	int* myvect = (int*)malloc(num_vect*dim_space * sizeof(int)); 


	const int size_of_buffer = 4096; 
	const int size_of_buffer_cell = 2*dim_space; 
	int* mybuffer = (int*)malloc(size_of_buffer_cell*size_of_buffer * sizeof(int)); 

	int* mylineq = (int*)malloc(dim_space * sizeof(int)); 
	int* mylineu = (int*)malloc(num_vect * sizeof(int)); 
	int* mylinex = (int*)malloc(num_vect * sizeof(int)); 
	int* myliney = (int*)malloc(num_vect * sizeof(int)); 
	int* mylinez = (int*)malloc(num_vect * sizeof(int)); 
	int* mylinew = (int*)malloc(size_of_buffer_cell * sizeof(int)); 

	int* mytuple = (int*)malloc(num_vect * sizeof(int)); 
	int* mytuplex = (int*)malloc(num_vect * sizeof(int)); 
	int* myorth = (int*)malloc(num_vect*num_vect * sizeof(int)); 

	const int dim_tropical = 6; 
	const int num_tropical = dim_tropical*dim_space; 
	int* mytropical = (int*)malloc(num_tropical * sizeof(int)); 

	int qb; 
	int flg1; 
	int qm1, qm2, qm3, qm4, qm5, qm6, qm7, qm8, qm9, qm10, qm11, qm12, qm13; 
	int* mymemory1 = (int*)malloc(size_of_buffer * sizeof(int)); //===
	int* mymemory2 = (int*)malloc(size_of_buffer * sizeof(int)); //===
	int* mymemory3 = (int*)malloc(size_of_buffer * sizeof(int)); //===
	int* mymemory4 = (int*)malloc(size_of_buffer * sizeof(int)); //===
	int* mymemory5 = (int*)malloc(size_of_buffer * sizeof(int)); //===

	int* mymemory6 = (int*)malloc(size_of_buffer * sizeof(int)); //===
	int* mymemory7 = (int*)malloc(size_of_buffer * sizeof(int)); //===
	int* mymemory8 = (int*)malloc(size_of_buffer * sizeof(int)); //===
	int* mymemory9 = (int*)malloc(size_of_buffer * sizeof(int)); //===
	
	int* mymemory10 = (int*)malloc(size_of_buffer * sizeof(int)); //===
	int* mymemory11 = (int*)malloc(size_of_buffer * sizeof(int)); //===
	int* mymemory12 = (int*)malloc(size_of_buffer * sizeof(int)); //===

	int* mymemory13 = (int*)malloc(size_of_buffer * sizeof(int)); //===
	int* mymemory14 = (int*)malloc(size_of_buffer * sizeof(int)); //===







	//------------------------------------------


	printf("\nReading the saturated KS-configuration from file...\n"); 
	
	//pf = fopen("c:\\somefiles\\qubits\\txt\\vectors.txt", "r"); 
	pf = fopen("./vectors.txt", "r"); 
	
	for (i = 0; i < num_vect*dim_space; i++){
	
		fscanf(pf, "%s ", mystr); 
		//printf("%d ", atoi(mystr)); 
		myvect[i] = atoi(mystr); 

	}
	fclose(pf); 
	printf("Done!\n"); 



	printf("\nSaturated KS-configuration:\n"); 
	for (i = 0; i < num_vect; i++){
		
		printf("%d: ", i); 
		for (j = 0; j < dim_space; j++){
			printf("%d ", myvect[i*8 + j]); 
		}
		printf("\n"); 
	
	}
	printf("\n\n"); 
	fflush(stdout); 



	//---------------------------------------------------------

	printf("\nComputing orthogonality matrix...\n"); 
	for (i = 0; i < num_vect; i++){
		for (j = 0; j < num_vect; j++){
			
			t = inner_product(i, j, myvect, dim_space); 
			if (t == 0){
				myorth[i*num_vect + j] = 1; 
			}else{
				myorth[i*num_vect + j] = 0;
			}

		}
	}
	printf("Done!\n\n"); 



	//-------------------------------------


	printf("\nNumbers of cliques in orthogonality graph:\n"); 
	

	for (i = 0; i < num_vect; i++){mylinex[i] = 1;}

	for (i = 0; i < dim_space; i++){mylineq[i] = -1;}
	count_cliques_opt_orth_subset(num_vect, dim_space, myvect, mylineq, mytuple, myorth, mylinex); 
	for (i = 0; i < dim_space; i++){
		printf("%d ", mylineq[i]); 
	} 
	printf("\n\n"); 
	fflush(stdout); 



	//------------------------------------------



	printf("\nReading the initial tropical configuration from file...\n"); 
	//pf = fopen("c:\\somefiles\\qubits\\txt\\tropseq.txt", "r"); 
	pf = fopen("./tropseq.txt", "r"); 
	for (i = 0; i < num_tropical; i++){
	
		fscanf(pf, "%s ", mystr); 
		mytropical[i] = atoi(mystr); 

	}
	fclose(pf); 
	printf("Done!\n\n"); 

	
	
	printf("\nStarting subconfiguration:\n"); 
	for (i = 0; i < num_tropical; i++){
		printf("%d ", mytropical[i]); 
	}
	printf("\n\n"); 



	//--------------------------------------

	

	printf("\nDeleting one vector:\n");
	for (s = 0; s < dim_space; s++){mylineq[s] = -1;}
	for (s = 0; s < num_vect; s++){mylineu[s] = -1;}

	for (s = 0; s < size_of_buffer_cell*size_of_buffer; s++){mybuffer[s] = -1;}
	qb = 0; 
	qm1 = 0; 



	for (k = 0; k < num_tropical; k++){ 
		
		for (s = 0; s < num_vect; s++){mylinex[s] = 0;}
		for (s = 0; s < num_tropical; s++){mylinex[mytropical[s]] = 1;}
		mylinex[mytropical[k]] = 0;

		count_cliques_opt_orth_subset(num_vect, dim_space, myvect, mylineq, mytuple, myorth, mylinex); 
		count_anticliques_opt_orth_subset(num_vect, dim_space, myvect, mylineu, mytuple, myorth, mylinex); 
			
		for (s = 0; s < dim_space; s++){mylinew[s] = mylineq[s];}
		for (s = 0; s < dim_space; s++){mylinew[dim_space + s] = mylineu[s];}


		flg1 = 1; 
		for (j = 0; j < qb; j++){
						
			flg = 0; 
			for (s = 0; s < size_of_buffer_cell; s++){
				if (mylinew[s] != mybuffer[j*size_of_buffer_cell + s]){flg = 1; break;}
			}

			if (flg == 0){flg1 = 0; break;}
						
		}
		if (flg1 == 1){
			for (s = 0; s < size_of_buffer_cell; s++){mybuffer[qb*size_of_buffer_cell + s] = mylinew[s];}
			qb++;
			
			q = count_colorings_opt_orth_subset(num_vect, dim_space, myvect, myliney, mytuple, mytuplex, myorth, mylinex); 

			//printf("%d: ", k); 
			//for (s = 0; s < dim_space; s++){printf("%d ", mylineq[s]);} 
			//printf(":: ");
			//for (s = 0; s < num_vect; s++){
			//	t = mylineu[s];
			//	if (t != 0){printf("%d ", t);}
			//}
			//printf("; "); 
			//for (s = 0; s < num_vect; s++){
			//	t = myliney[s];
			//	if (t != 0){printf("%d ", t);}
			//}
			//printf("\n"); 


			if (q == 0){
				mymemory1[qm1] = k; 
				qm1++;
			}

		}

	}

	printf("Done! (%d, %d)\n;", qb, qm1); // (2, 2) //=============================
	for (s = 0; s < qm1; s++){printf("(%d: %d) ", s, mymemory1[s]);}
	printf("\n\n"); 

	//--------------------------

	
	qm2 = next_delete(2, qm1, mymemory1, mymemory2, num_tropical, mytropical, num_vect, dim_space, myvect, 2, 
			mytuple, mytuplex, myorth, size_of_buffer, size_of_buffer_cell, mybuffer, 
			mylineq, mylineu, mylinex, myliney, mylinez, mylinew);  
	
	qm3 = next_delete(3, qm2, mymemory2, mymemory3, num_tropical, mytropical, num_vect, dim_space, myvect, 2, 
		mytuple, mytuplex, myorth, size_of_buffer, size_of_buffer_cell, mybuffer, 
			mylineq, mylineu, mylinex, myliney, mylinez, mylinew);  
	qm4 = next_delete(4, qm3, mymemory3, mymemory4, num_tropical, mytropical, num_vect, dim_space, myvect, 2, 
		mytuple, mytuplex, myorth, size_of_buffer, size_of_buffer_cell, mybuffer, 
			mylineq, mylineu, mylinex, myliney, mylinez, mylinew);  
	qm5 = next_delete(5, qm4, mymemory4, mymemory5, num_tropical, mytropical, num_vect, dim_space, myvect, 2, 
		mytuple, mytuplex, myorth, size_of_buffer, size_of_buffer_cell, mybuffer, 
			mylineq, mylineu, mylinex, myliney, mylinez, mylinew);  
	qm6 = next_delete(6, qm5, mymemory5, mymemory6, num_tropical, mytropical, num_vect, dim_space, myvect, 2, 
		mytuple, mytuplex, myorth, size_of_buffer, size_of_buffer_cell, mybuffer, 
			mylineq, mylineu, mylinex, myliney, mylinez, mylinew);  
	qm7 = next_delete(7, qm6, mymemory6, mymemory7, num_tropical, mytropical, num_vect, dim_space, myvect, 2, 
		mytuple, mytuplex, myorth, size_of_buffer, size_of_buffer_cell, mybuffer, 
			mylineq, mylineu, mylinex, myliney, mylinez, mylinew);  
	qm8 = next_delete(8, qm7, mymemory7, mymemory8, num_tropical, mytropical, num_vect, dim_space, myvect, 2, 
		mytuple, mytuplex, myorth, size_of_buffer, size_of_buffer_cell, mybuffer, 
			mylineq, mylineu, mylinex, myliney, mylinez, mylinew);
	qm9 = next_delete(9, qm8, mymemory8, mymemory9, num_tropical, mytropical, num_vect, dim_space, myvect, 2, 
		mytuple, mytuplex, myorth, size_of_buffer, size_of_buffer_cell, mybuffer, 
			mylineq, mylineu, mylinex, myliney, mylinez, mylinew);
	qm10 = next_delete(10, qm9, mymemory9, mymemory10, num_tropical, mytropical, num_vect, dim_space, myvect, 2, 
		mytuple, mytuplex, myorth, size_of_buffer, size_of_buffer_cell, mybuffer, 
			mylineq, mylineu, mylinex, myliney, mylinez, mylinew);
	qm11 = next_delete(11, qm10, mymemory10, mymemory11, num_tropical, mytropical, num_vect, dim_space, myvect, 2, 
		mytuple, mytuplex, myorth, size_of_buffer, size_of_buffer_cell, mybuffer, 
			mylineq, mylineu, mylinex, myliney, mylinez, mylinew);
	
	qm12 = next_delete(12, qm11, mymemory11, mymemory12, num_tropical, mytropical, num_vect, dim_space, myvect, 2, 
		mytuple, mytuplex, myorth, size_of_buffer, size_of_buffer_cell, mybuffer, 
			mylineq, mylineu, mylinex, myliney, mylinez, mylinew);
	qm13 = next_delete(13, qm12, mymemory12, mymemory13, num_tropical, mytropical, num_vect, dim_space, myvect, 2, 
		mytuple, mytuplex, myorth, size_of_buffer, size_of_buffer_cell, mybuffer, 
			mylineq, mylineu, mylinex, myliney, mylinez, mylinew);



	if (qm12 != 1){printf("ALARM!"); getchar();}
	
	for (s = 0; s < num_vect; s++){mylinex[s] = 0;}
	for (s = 0; s < num_tropical; s++){mylinex[mytropical[s]] = 1;}
	for (s = 0; s < 12; s++){mylinex[mytropical[mymemory12[0*12 +  s]]] = 0;}



	printf("\nCritical configuration:\n"); 
	for (s = 0; s < num_vect; s++){
		if (mylinex[s] == 1){
			printf("%d ", s); 
		}
	}
	printf("\n\n"); 

	q = 0; 
	for (s = 0; s < num_vect; s++){
		if (mylinex[s] == 1){
			printf("%d, %d: ", q, s); 
			//printf("%d: ", q); 

			for (k = 0; k < dim_space; k++){
				printf("%d ", myvect[s*dim_space + k]); 
			}
			printf("\n"); 
			q++;
		}
	}
	printf("\n\n"); 






	




	printf("\n***\n"); 
	getchar();
	/**/
	return (0); 


}









//------------------------------------------------



int inner_product(int i, int j, int* myvect, int dim_space){

	int k, t; 

	t = 0; 
	for (k = 0; k < dim_space; k++){
		t += myvect[i*dim_space + k] * myvect[j*dim_space + k]; 
	}


	return (t); 

}


//----------------------------------


int count_cliques_opt_orth_subset(int num_vect, int dim_space, int* myvect, int* mylineq, int* mytuple, int* myorth, int* mylinex){

	int size_of_tuple; 
	int height; 

	int i, m; 

	for (i = 0; i < dim_space; i++){mylineq[i] = 0;}

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique_orth_subset(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			mylineq[size_of_tuple - 1]++; 

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	
	return (mylineq[dim_space - 1]); 

}


//-------------------------------





int next_point_clique_orth_subset(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex){

	int m, flg, i, j; 


	m = -1; 
	for (i = height + 1; i < num_vect; i++){
		if (mylinex[i] == 1){ 
	
			flg = 0; 
			for (j = 0; j < size_of_tuple; j++){
				//if (inner_product(mytuple[j], i, myvect, dim_space) != 0){flg = 1; break;}
				if (myorth[i*num_vect + mytuple[j]] == 0){flg = 1; break;}
			}
			if (flg == 0){m = i; break;}

		}

	}

	return (m); 

}



//------------------------------------



int count_anticliques_opt_orth_subset(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* myorth, int* mylinex){

	int size_of_tuple; 
	int height; 

	int i, m; 

	for (i = 0; i < num_vect; i++){mylonglineq[i] = 0;}

	for (i = 0; i < num_vect; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_anticlique_orth_subset(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			mylonglineq[size_of_tuple - 1]++; 

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}


	return (0); 

}


//--------------


int next_point_anticlique_orth_subset(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex){

	int m, flg, i, j; 


	m = -1; 
	for (i = height + 1; i < num_vect; i++){

		if (mylinex[i] == 1){ 
	
			flg = 0; 
			for (j = 0; j < size_of_tuple; j++){
				//if (inner_product(mytuple[j], i, myvect, dim_space) == 0){flg = 1; break;}
				if (myorth[i*num_vect + mytuple[j]] == 1){flg = 1; break;}
			}
			if (flg == 0){m = i; break;}

		}

	}

	return (m); 

}



//--------------------------------






int check_saturation_opt_orth_subset(int num_vect, int dim_space, int* myvect, int* mytuple, int* myorth, int* mylinex){

	int size_of_tuple; 
	int height; 

	int i, j, k, m, flg; 

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique_orth_subset(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylineq[size_of_tuple - 1]++; 
			if (size_of_tuple < dim_space){ 
				
				k = -1; 
				for (i = 0; i < num_vect; i++){

					if (mylinex[i] == 1){ 
				
						flg = 0; 
						for (j = 0; j < size_of_tuple; j++){

							//if (inner_product(mytuple[j], i, myvect, dim_space) != 0){flg = 1; break;}
							if (myorth[i*num_vect + mytuple[j]] == 0){flg = 1; break;}
					
						}
						if (flg == 0){k = i; break;}

					}

				}

				if (k == -1){
					return (0);
				}

			}



		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	

	return (1); 

}


//------------------------------



int count_colorings_opt_orth_subset(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* mytuplex, int* myorth, int* mylinex){

	int size_of_tuple; 
	int height; 

	int i, m, q; 

	for (i = 0; i < num_vect; i++){mylonglineq[i] = 0;}

	for (i = 0; i < num_vect; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	q = 0; 

	while(size_of_tuple >= 0){ 

		m = next_point_anticlique_orth_subset(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylonglineq[size_of_tuple - 1]++; 
			if (dimspace_clique_opt_orth_subset(num_vect, dim_space, myvect, size_of_tuple, mytuple, mytuplex, myorth, mylinex) == 0){
				mylonglineq[size_of_tuple - 1]++; 
				q++; 
			}

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	return (q); 

}

//----------------------------------





int dimspace_clique_opt_orth_subset(int num_vect, int dim_space, int* myvect, int size_of_anticlique, int* myanticlique, int* mytuple, int* myorth, int* mylinex){

	int size_of_tuple; 
	int height; 

	int i, m, flg, j; 

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique_orth_subset(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylineq[size_of_tuple - 1]++; 
			if (size_of_tuple == dim_space){
			
				flg = 0; 
				for (i = 0; i < size_of_tuple; i++){
					for (j = 0; j < size_of_anticlique; j++){
						
						if (myanticlique[j] == mytuple[i]){flg = 1; break;}
					
					}
					if (flg == 1){break;}

				}

				if (flg == 0){return (1);}
			
			}



		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	

	return (0);
}










//------------------------------------



//---------


//int cardinality_of_intersection(int m, int* mydatax, int sizex, int n, int* mydatay, int sizey)
//{
//	int q, s, k; 
//
//	q = 0; 
//	for (s = 0; s < sizex; s++){
//		for (k = 0; k < sizey; k++){
//		
//			if (mydatay[n*sizey + k] == mydatax[m*sizex + s]){q++;}
//
//		}
//	}
//
//	return (q); 
//}







//------------------------------------

int compute_original(int height_of_data, int width_of_data, int* mydata, int* myorig)
{
	int i, j, m, n, s, t; 
	int flg, flg1; 
	int qx, qy; 

	for (s = 0; s < height_of_data; s++){myorig[s] = -1;}

	qy = 0; 
	for (i = 0; i < height_of_data; i++){
		if (myorig[i] == -1){
		
			qx = 0; 
			for (j = 0; j < height_of_data; j++){
				if (myorig[j] == -1){
					
					flg1 = 0; 
					for (m = 0; m < width_of_data; m++){
						
						t = mydata[i*width_of_data + m]; 
						flg = 1;
						for (n = 0; n < width_of_data; n++){
							if (mydata[j*width_of_data + n] == t){
								flg = 0; 
								break;
							}
						}
						if (flg == 1){flg1 = 1; break;}

					}

					if (flg1 == 0){
						if (qx == 0){qy++;}
						myorig[j] = qx;
						qx++;
					}

				
				}
			}
		}
	}


	return (qy); 
}


//-------------------------------








int next_delete(int depth, int qm_prev, int* mymemory_prev, int* mymemory_next, int num_tropical, int* mytropical, 
	int num_vect, int dim_space, int* myvect, int print_detail, 
	int* mytuple, int* mytuplex, int* myorth, 
	int size_of_buffer, int size_of_buffer_cell, 
	 int* mybuffer, int* mylineq, int* mylineu, int* mylinex, int* myliney, int* mylinez, int* mylinew)
{
	// print_detail = 0, 1, 2, 3. (level of detail)
	
	//const int size_of_buffer = 4096; 
	//const int size_of_buffer_cell = 2*dim_space; 
	//
	//int* mybuffer = (int*)malloc(size_of_buffer_cell*size_of_buffer * sizeof(int)); 
	//int* mylineq = (int*)malloc(dim_space * sizeof(int)); 
	//int* mylineu = (int*)malloc(num_vect * sizeof(int)); 
	//int* mylinex = (int*)malloc(num_vect * sizeof(int)); 
	//int* myliney = (int*)malloc(num_vect * sizeof(int)); 	
	//int* mylinez = (int*)malloc(num_vect * sizeof(int)); 
	//int* mylinew = (int*)malloc(size_of_buffer_cell * sizeof(int)); 
	



	int s, qb, qm_next, j, l, k, q, t; 




	int qt, flg1, flg;



	if (print_detail >= 1){
		printf("\nDeleting %d vector(s):\n", depth); 
		fflush(stdout); 
	}

	for (s = 0; s < dim_space; s++){mylineq[s] = -1;}
	for (s = 0; s < num_vect; s++){mylineu[s] = -1;}

	for (s = 0; s < size_of_buffer_cell*size_of_buffer; s++){mybuffer[s] = -1;}
	qb = 0; 
	qm_next = 0; 
	for (j = 0; j < size_of_buffer; j++){mymemory_next[j] = -1;}
	

	for (l = 0; l < qm_prev; l++){ 
			
		for (s = 0; s < depth - 1; s++){mylinez[s] = mymemory_prev[l*(depth-1) + s];}

		for (k = mylinez[depth - 2] + 1; k < 48; k++){
				
			mylinez[depth-1] = k; 

			for (s = 0; s < num_vect; s++){mylinex[s] = 0;}
			for (s = 0; s < num_tropical; s++){mylinex[mytropical[s]] = 1;}
			for (s = 0; s < depth; s++){mylinex[mytropical[mylinez[s]]] = 0;}

			qt = 0; 
			for (s = 0; s < num_vect; s++){
				if (mylinex[s] == 1){qt++;}
			}
			if (qt != num_tropical - depth){printf("ALARM!"); getchar();}



			count_cliques_opt_orth_subset(num_vect, dim_space, myvect, mylineq, mytuple,myorth, mylinex); 
			count_anticliques_opt_orth_subset(num_vect, dim_space, myvect, mylineu, mytuple, myorth, mylinex); 
			
			for (s = 0; s < dim_space; s++){mylinew[s] = mylineq[s];}
			for (s = 0; s < dim_space; s++){mylinew[dim_space + s] = mylineu[s];}

			flg1 = 1; 
			for (j = 0; j < qb; j++){
						
				flg = 0; 
				for (s = 0; s < size_of_buffer_cell; s++){
					if (mylinew[s] != mybuffer[j*size_of_buffer_cell + s]){flg = 1; break;}
				}

				if (flg == 0){flg1 = 0; break;}
						
			}
			if (flg1 == 1){
				for (s = 0; s < size_of_buffer_cell; s++){mybuffer[qb*size_of_buffer_cell + s] = mylinew[s];}
				qb++;

				if (qb >= size_of_buffer){printf("ALARM! (buffer)"); getchar();}
			

				q = count_colorings_opt_orth_subset(num_vect, dim_space, myvect, myliney, mytuple, mytuplex, myorth, mylinex); 


				if (print_detail >= 3){ 
					
					for (s = 0; s < depth; s++){printf("%d ", mylinez[s]);} 
					printf(": ");
					for (s = 0; s < dim_space; s++){printf("%d ", mylineq[s]);} 
					printf(":: ");
					for (s = 0; s < num_vect; s++){
						t = mylineu[s];
						if (t != 0){printf("%d ", t);}
					}
					printf("; "); 
					for (s = 0; s < num_vect; s++){
						t = myliney[s];
						if (t != 0){printf("%d ", t);}
					}
					printf("\n"); 

				}


				if (q == 0){

					for (s = 0; s < depth; s++){mymemory_next[qm_next*depth + s] = mylinez[s];}

					qm_next++;
					if (qm_next >= size_of_buffer){printf("ALARM! (memory)"); getchar();}

				}
							
			}

		}
		if (print_detail >= 3){printf("\n");} 
	}
	

	if (print_detail >= 1){ 
		printf("Done!! (%d, %d)\n;", qb, qm_next); // (*, *) //===
	}

	if (print_detail >= 2){ 
		for (j = 0; j < qm_next; j++){
			printf("(%d: ", j); 
			for (s = 0; s < depth; s++){
				printf("%d ", mymemory_next[j*depth + s]); 
			}
			printf(") "); 
		}
		printf("\n\n"); 
	}
	
	fflush(stdout); 
	return (qm_next); 

}



==> saturated.c <==
///////// file: saturated.c


#include <stdio.h>
#include <stdlib.h> 
#include <string.h>



int inner_product(int i, int j, int* myvect, int dim_space); 
int next_point_clique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex); 
int next_point_anticlique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex); 

int count_cliques(int num_vect, int dim_space, int* myvect, int* mylineq, int* mytuple, int* myorth, int* mylinex); 
int count_anticliques(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* myorth, int* mylinex); 
int check_saturation(int num_vect, int dim_space, int* myvect, int* mytuple, int* myorth, int* mylinex); 

int count_colorings(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* mytuplex, int* myorth, int* mylinex); 
int dimspace_clique(int num_vect, int dim_space, int* myvect, int size_of_anticlique, int* myanticlique, int* mytuple, int* myorth, int* mylinex); 




int main (int argc, char* argv[]) 
{
	FILE *pf; 
	char mystr[16]; 


	const int num_vect = 64; 
	const int dim_space = 8; 


	int i, j, q, flg, t; 
	int* myvect = (int*)malloc(num_vect*dim_space * sizeof(int)); 

	int* mylineq = (int*)malloc(dim_space * sizeof(int)); 
	int* mylonglineq = (int*)malloc(num_vect * sizeof(int)); 

	int* mytuple = (int*)malloc(num_vect * sizeof(int)); 
	int* mytuplex = (int*)malloc(num_vect * sizeof(int)); 

	int* myorth = (int*)malloc(num_vect*num_vect * sizeof(int)); 

	int* mylinex = (int*)malloc(num_vect * sizeof(int)); 


	//-------



	printf("\nReading the saturated KS-configuration from file...\n"); 
	

	pf = fopen("./vectors.txt", "r"); 
	
	for (i = 0; i < num_vect*dim_space; i++){
	
		fscanf(pf, "%s ", mystr); 
		//printf("%d ", atoi(mystr)); 
		myvect[i] = atoi(mystr); 

	}
	fclose(pf); 
	printf("Done!\n"); 



	printf("\nSaturated KS-configuration:\n"); 
	for (i = 0; i < num_vect; i++){
		
		printf("%d: ", i); 
		for (j = 0; j < dim_space; j++){
			printf("%d ", myvect[i*8 + j]); 
		}
		printf("\n"); 
	
	}
	printf("\n\n"); 



	printf("\nComputing orthogonality matrix...\n"); 
	for (i = 0; i < num_vect; i++){
		for (j = 0; j < num_vect; j++){
			
			t = inner_product(i, j, myvect, dim_space); 
			if (t == 0){
				myorth[i*num_vect + j] = 1; 
			}else{
				myorth[i*num_vect + j] = 0;
			}

		}
	}
	printf("Done!\n\n"); 


	




	printf("\nNumber of rays orthogonal to a given ray:\n"); 
	flg = 0; 
	for (i = 0; i < num_vect; i++){
		
		q = 0; 
		for (j = 0; j < num_vect; j++){
		
			//if (inner_product(i, j, myvect, dim_space) == 0){q++;}
			if (myorth[i*num_vect + j] == 1){q++;}
		
		}
		printf("(%d %d) ", i, q); 
	
	}
	printf("\nDone! (%d)\n\n", q);

	

	//-----------------


	for (i = 0; i < num_vect; i++){mylinex[i] = 1;}


	printf("\nNumbers of cliques in orthogonality graph:\n"); 
	
	for (i = 0; i < dim_space; i++){mylineq[i] = -1;}
	count_cliques(num_vect, dim_space, myvect, mylineq, mytuple, myorth, mylinex); 
	for (i = 0; i < dim_space; i++){
		printf("%d ", mylineq[i]); 
	} 
	printf("\n\n"); 



	

	printf("\nNumbers of anticliques in orthogonality graph:\n"); 
	
	for (i = 0; i < num_vect; i++){mylonglineq[i] = -1;}
	count_anticliques(num_vect, dim_space, myvect, mylonglineq, mytuple, myorth, mylinex); 
	for (i = 0; i < num_vect; i++){
		t = mylonglineq[i]; 
		if (t != 0){
			printf("%d ", t); 
		}else{break;}
	} 
	printf("\n\n"); 



	
	


	printf("\nChecking the saturation..."); 
	t = check_saturation(num_vect, dim_space, myvect, mytuple, myorth, mylinex); 
	if (t == 1){
		printf("OK!\n\n");
	}else{printf("NOT SATURATED!\n\n");}



	

	printf("\nCounting the KS-colorings...\n"); 
	q = count_colorings(num_vect, dim_space, myvect, mylonglineq, mytuple, mytuplex, myorth, mylinex); 
	//printf("Total number of colourings: %d\n", q); 
	printf("%d: ", q); 
	if (q != 0){
		
		//printf("Colorings of different length: "); 
		for (i = 0; i < num_vect; i++){
			
			t = mylonglineq[i]; 
			if (t != 0){
				printf("(%d %d) ", i+1, t); 
			}

		}
	
	}
	printf("\nDone!\n"); 





	printf("\n***\n"); 
	getchar(); 
	/**/

	return (0); 
}









//---------------------------------





int inner_product(int i, int j, int* myvect, int dim_space){

//This function returns an inner product of two vectors. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//i, j: the two vectors


	int k, t; 

	t = 0; 
	for (k = 0; k < dim_space; k++){
		t += myvect[i*dim_space + k] * myvect[j*dim_space + k]; 
	}


	return (t); 

}


//----------------------------------


int count_cliques(int num_vect, int dim_space, int* myvect, int* mylineq, int* mytuple, int* myorth, int* mylinex){

//This function returns the the total number of cliques of size dim_space in a sub-configuration
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mylineq: a pointer to an array of dim_space integers; mylineq[i] is going to contain the number of cliques of size i+1
//
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//		myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//		mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.




	int size_of_tuple; 
	int height; 

	int i, m; 

	for (i = 0; i < dim_space; i++){mylineq[i] = 0;}

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			mylineq[size_of_tuple - 1]++; 

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	
	return (mylineq[dim_space - 1]); 

}


//-------------------------------





int next_point_clique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex){

//This is an auxiliary function called from count_cliques(). 
//The "current" clique has a size size_of_tuple and is described by the array mytuple. 
//The function tries to extend the clique to a size of size_of_tuple + 1. 
//A new vertex must have a number greater than height.
//
//If this is possible, the function returns the found element. 
//If the search fails, it returns -1.



	int m, flg, i, j; 


	m = -1; 
	for (i = height + 1; i < num_vect; i++){
		if (mylinex[i] == 1){ 
	
			flg = 0; 
			for (j = 0; j < size_of_tuple; j++){
				//if (inner_product(mytuple[j], i, myvect, dim_space) != 0){flg = 1; break;}
				if (myorth[i*num_vect + mytuple[j]] == 0){flg = 1; break;}
			}
			if (flg == 0){m = i; break;}

		}

	}

	return (m); 

}



//------------------------------------



int count_anticliques(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* myorth, int* mylinex){

//This function is similar to count_cliques(). 
//It counts the anticliques in a given sub-configuration. 
//It always returns 0. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mylonglineq: a pointer to an array of num_vect integers; 
//	mylonglineq[i] is going to contain the number of anticliques of size i+1
//
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.


	int size_of_tuple; 
	int height; 

	int i, m; 

	for (i = 0; i < num_vect; i++){mylonglineq[i] = 0;}

	for (i = 0; i < num_vect; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_anticlique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			mylonglineq[size_of_tuple - 1]++; 

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}


	return (0); 

}


//--------------


int next_point_anticlique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex){

//This is an auxiliary function called from count_anticliques. 
//It is similar to next_point_clique(). 
//
//The current anticlique has a size size_of_tuple and is described by the array mytuple. 
//The function tries to extend the anticlique to a size of size_of_tuple + 1. 
//A new vertex must have a number greater than height.
//
//If this is possible, it returns the new found element. 
//If the search fails, it returns -1.



	int m, flg, i, j; 


	m = -1; 
	for (i = height + 1; i < num_vect; i++){

		if (mylinex[i] == 1){ 
	
			flg = 0; 
			for (j = 0; j < size_of_tuple; j++){
				//if (inner_product(mytuple[j], i, myvect, dim_space) == 0){flg = 1; break;}
				if (myorth[i*num_vect + mytuple[j]] == 1){flg = 1; break;}
			}
			if (flg == 0){m = i; break;}

		}

	}

	return (m); 

}



//--------------------------------






int check_saturation(int num_vect, int dim_space, int* myvect, int* mytuple, int* myorth, int* mylinex){

//This function returns 1 if a subconfiguration is saturated, and 0 -- otherwise. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.




	int size_of_tuple; 
	int height; 

	int i, j, k, m, flg; 

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylineq[size_of_tuple - 1]++; 
			if (size_of_tuple < dim_space){ 
				
				k = -1; 
				for (i = 0; i < num_vect; i++){

					if (mylinex[i] == 1){ 
				
						flg = 0; 
						for (j = 0; j < size_of_tuple; j++){

							//if (inner_product(mytuple[j], i, myvect, dim_space) != 0){flg = 1; break;}
							if (myorth[i*num_vect + mytuple[j]] == 0){flg = 1; break;}
					
						}
						if (flg == 0){k = i; break;}

					}

				}

				if (k == -1){
					return (0);
				}

			}



		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	

	return (1); 

}


//------------------------------



int count_colorings(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* mytuplex, int* myorth, int* mylinex){

//This function counts the Kochen-Specker colourings of a subconfiguration. 
//It returns the total number of colourings. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mylonglineq: a pointer to an array of num_vect integers; 
//	mylonglineq[i] is going to contain the number of anticliques of size i+1
//mytuple: a pointer to an auxiliary array 
//mytuplex: a pointer to another auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.




	int size_of_tuple; 
	int height; 

	int i, m, q; 

	for (i = 0; i < num_vect; i++){mylonglineq[i] = 0;}

	for (i = 0; i < num_vect; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	q = 0; 

	while(size_of_tuple >= 0){ 

		m = next_point_anticlique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylonglineq[size_of_tuple - 1]++; 
			if (dimspace_clique(num_vect, dim_space, myvect, size_of_tuple, mytuple, mytuplex, myorth, mylinex) == 0){
				mylonglineq[size_of_tuple - 1]++; 
				q++; 
			}

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	return (q); 

}

//----------------------------------





int dimspace_clique(int num_vect, int dim_space, int* myvect, int size_of_anticlique, int* myanticlique, int* mytuple, int* myorth, int* mylinex){

//This function tries to find a clique of the size dim_space in a subconfiguration obtained 
//from another subconfiguration by deleting an anticlique. 
//It returns 1 if such a clique is found, and 0 -- otherwise. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//size_of_anticliqe: the integer defining the size of an anticlique
//anticlique: a pointer to an array of integers describing the anticlique 
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the subconfiguration, and it is equal to 0 otherwise.
//	(the anticlique is deleted from this subconfiguration)




	int size_of_tuple; 
	int height; 

	int i, m, flg, j; 

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylineq[size_of_tuple - 1]++; 
			if (size_of_tuple == dim_space){
			
				flg = 0; 
				for (i = 0; i < size_of_tuple; i++){
					for (j = 0; j < size_of_anticlique; j++){
						
						if (myanticlique[j] == mytuple[i]){flg = 1; break;}
					
					}
					if (flg == 1){break;}

				}

				if (flg == 0){return (1);}
			
			}



		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	

	return (0);
}






==> tropical.c <==
///////// file: tropical.c


#include <stdio.h>
#include <stdlib.h> 
#include <string.h>


int inner_product(int i, int j, int* myvect, int dim_space); 
int next_point_clique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex); 
int next_point_anticlique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex); 
int count_cliques(int num_vect, int dim_space, int* myvect, int* mylineq, int* mytuple, int* myorth, int* mylinex); 
int count_anticliques(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* myorth, int* mylinex); 
int check_saturation(int num_vect, int dim_space, int* myvect, int* mytuple, int* myorth, int* mylinex); 
int count_colorings(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* mytuplex, int* myorth, int* mylinex); 
int dimspace_clique(int num_vect, int dim_space, int* myvect, int size_of_anticlique, int* myanticlique, int* mytuple, int* myorth, int* mylinex); 
int generate_maximal_cliques(int num_vect, int dim_space, int* myvect, int* myeight, int* mytuple, int* myorth, int* mylinex); 

//int cardinality_of_intersection(int m, int* mydatax, int sizex, int n, int* mydatay, int sizey); 
int compute_original(int height_of_data, int width_of_data, int* mydata, int* myorig); 



int main (int argc, char* argv[]) 
{
	FILE *pf; 
	char mystr[16]; 


	const int num_vect = 64; 
	const int dim_space = 8; 


	int i, j, q, t, k, m; 
	int* myvect = (int*)malloc(num_vect*dim_space * sizeof(int)); 

	int* mylineq = (int*)malloc(dim_space * sizeof(int)); 
	int* mylineu = (int*)malloc(num_vect * sizeof(int)); 


	const int num_eight = 320; 
	int* myeight = (int*)malloc(num_eight*dim_space * sizeof(int)); 


	const int num_tropical_tuples = 308992; 
	const int dim_tropical = 6; 
	int* mytropical_tuples = (int*)malloc(num_tropical_tuples*dim_tropical * sizeof(int)); 


	int* mylinex = (int*)malloc(num_vect * sizeof(int)); 

	int* mytropical_matter = (int*)malloc(num_tropical_tuples*(dim_tropical*dim_space) * sizeof(int)); 
	int* mytropical_matter_orig = (int*)malloc(num_tropical_tuples * sizeof(int)); 


	const int num_tropical_configurations = 32; 
	int* mytropical_configurations = (int*)malloc(num_tropical_configurations*(dim_tropical*dim_space) * sizeof(int)); 


	const int num_critical = 36; 
	int* mycritical = (int*)malloc(num_critical * sizeof(int)); 


	int* mytuple = (int*)malloc(num_vect * sizeof(int)); 
	int* mytuplex = (int*)malloc(num_vect * sizeof(int)); 
	int* myorth = (int*)malloc(num_vect*num_vect * sizeof(int)); 




	//---------------------------------------------------


	printf("\nReading the saturated KS-configuration from file...\n"); 
	

	pf = fopen("./vectors.txt", "r"); 
	
	for (i = 0; i < num_vect*dim_space; i++){
	
		fscanf(pf, "%s ", mystr); 
		//printf("%d ", atoi(mystr)); 
		myvect[i] = atoi(mystr); 

	}
	fclose(pf); 
	printf("Done!\n"); 



	printf("\nSaturated KS-configuration:\n"); 
	for (i = 0; i < num_vect; i++){
		
		printf("%d: ", i); 
		for (j = 0; j < dim_space; j++){
			printf("%d ", myvect[i*8 + j]); 
		}
		printf("\n"); 
	
	}
	printf("\n\n"); 


	//---------------------------------------------------------

	
	
	printf("\nComputing orthogonality matrix...\n"); 
	for (i = 0; i < num_vect; i++){
		for (j = 0; j < num_vect; j++){
			
			t = inner_product(i, j, myvect, dim_space); 
			if (t == 0){
				myorth[i*num_vect + j] = 1; 
			}else{
				myorth[i*num_vect + j] = 0;
			}

		}
	}
	printf("Done!\n\n"); 



	//------------------------------------------------------




	printf("\nNumbers of cliques in orthogonality graph:\n"); 
	
	for (i = 0; i < num_vect; i++){mylinex[i] = 1;}

	for (i = 0; i < dim_space; i++){mylineq[i] = -1;}
	count_cliques(num_vect, dim_space, myvect, mylineq, mytuple, myorth, mylinex); 
	for (i = 0; i < dim_space; i++){
		printf("%d ", mylineq[i]); 
	} 
	printf("\n\n"); 


	if (mylineq[dim_space - 1] != num_eight){
		printf("\nYou need to redefine the constant num_eight to %d.\n", mylineq[dim_space - 1]); 
		return (0); 
	}


	//getchar(); 

	q = generate_maximal_cliques(num_vect, dim_space, myvect, myeight, mytuple, myorth, mylinex); 
	printf("\nMaximal cliques:\n"); 
	for (i = 0; i < num_eight; i++){
		printf("%d: ", i); 
		for (j = 0; j < dim_space; j++){
			printf("%d ", myeight[i*8 + j]); 
		}
		printf("\n"); 
	}
	//printf("\n\n%d\n\n", q); 
	printf("\n\n"); 



	//-----------------------------------------------


	printf("\nReading tropical tuples from file...\n"); 


	pf = fopen("./tropical_tuples.txt", "r"); 

	for (i = 0; i < num_tropical_tuples*dim_tropical; i++){
		
		fscanf(pf, "%s ", mystr); 
		mytropical_tuples[i] = atoi(mystr); 
	
	}
	printf("Done!\n\n"); 


	printf("\nComputing unions of tropical tuples...\n"); 
	for(i = 0; i < num_tropical_tuples; i++){
	
		for (j = 0; j < num_vect; j++){mylinex[j] = 0;}
		
		for (j = 0; j < dim_tropical; j++){
			
			m = mytropical_tuples[i*dim_tropical + j]; 
			for (k = 0; k < dim_space; k++){
				mylinex[myeight[m*dim_space + k]] = 1; 	
			}

		}

		q = 0; 
		for (j = 0; j < num_vect; j++){
			if (mylinex[j] == 1){
				mytropical_matter[i*(dim_tropical*dim_space) + q] = j; 	
				q++;
			}
		}
		if (q != dim_tropical*dim_space){printf("ALARM!"); getchar();}
	
	}
	printf("Done!\n\n"); 



	printf("\nComputing the image of the union map for the tropical tuples...\n");
	for (i = 0; i < num_tropical_tuples; i++){mytropical_matter_orig[i] = -1;}
	q = compute_original(num_tropical_tuples, dim_tropical*dim_space, mytropical_matter, mytropical_matter_orig); 
	printf("Done! (%d)\n\n", q); // 32




	printf("\nTropical configurations:\n"); 
	q = 0; 
	for (i = 0; i < num_tropical_tuples; i++){
		if (mytropical_matter_orig[i] == 0){
		
			printf("%d: ", q); 
			for (j = 0; j < dim_tropical*dim_space; j++){

				t = mytropical_matter[i*(dim_tropical*dim_space) + j]; 

				mytropical_configurations[q*(dim_tropical*dim_space) + j] = t; 

				printf("%d ", t); 

			}
			printf("\n"); 
			q++;
		
		}
	}
	printf("\n\n"); 



	//printf("\nWriting tropical configurations to file...\n"); 
	//pf = fopen("./tropseq.txt", "w"); 
	//for (i = 0; i < num_tropical_configurations*(dim_tropical*dim_space); i++){
	//	fprintf(pf, "%d ", mytropical_configurations[i]); 
	//}
	//fclose(pf); 
	//printf("Done!\n\n"); 


	printf("\nSignatures of tropical configurations:\n"); 
	for (i = 0; i < num_tropical_configurations; i++){
	
		printf("%d: ", i); 

		for (j = 0; j < num_vect; j++){mylinex[j] = 0;}

		for (j = 0; j < dim_tropical*dim_space; j++){
		
			m = mytropical_configurations[i*(dim_tropical*dim_space) + j]; 
			//for (k = 0; k < dim_space; k++){
			//	myvect_trop[j*dim_space + k] = myvect[m*dim_space + k]; 
			//}
			mylinex[m] = 1; 

		}

		count_cliques(num_vect, dim_space, myvect, mylineq, mytuple, myorth, mylinex); 
		for (k = 0; k < dim_space; k++){
			printf("%d ", mylineq[k]); 
		}

		printf(":: "); 
		count_anticliques(num_vect, dim_space, myvect, mylineu, mytuple, myorth, mylinex); 
		for (k = 0; k < dim_tropical*dim_space; k++){
			if (mylineu[k] != 0){
				printf("%d ", mylineu[k]); 
			}
		}
		printf("\n"); 
	
	}
	printf("\n\n"); 


	//-----------------------------------------

	
	printf("\nReading the critical configuration from file...\n"); 
	
	pf = fopen("./critseq.txt", "r"); 
	
	for (i = 0; i < num_critical; i++){
		
		fscanf(pf, "%s ", mystr); 
		mycritical[i] = atoi(mystr); 

	}

	fclose(pf); 
	printf("Done!\n\n"); 


	printf("\nThe critical configuration:\n"); 
	for (i = 0; i < num_critical; i++){
		printf("%d ", mycritical[i]); 
	}
	printf("\n\n"); 



	printf("\nTropical subconfiguration(s) containing the critical configuration:\n"); 
	
	m = 0; 
	for (i = 0; i < num_tropical_configurations; i++){
	
		q = 0; 
		for (j = 0; j < dim_tropical*dim_space; j++){
			for (k = 0; k < num_critical; k++){
			
				if (mytropical_configurations[i*(dim_tropical*dim_space) + j] == mycritical[k]){
					q++;
				}
			
			}
		}

		if (q == num_critical){
			printf("%d: ", i); 
			for (j = 0; j < dim_tropical*dim_space; j++){
				printf("%d ", mytropical_configurations[i*(dim_tropical*dim_space) + j]); 
			}
			printf("\n"); 

			m++;
		}

	}
	printf("Total number: %d\n\n", m); 








	printf("\n***\n"); 
	getchar();
	/**/
	return (0); 

}




//--------------------------------------------



int inner_product(int i, int j, int* myvect, int dim_space){

//This function returns an inner product of two vectors. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//i, j: the two vectors



	int k, t; 

	t = 0; 
	for (k = 0; k < dim_space; k++){
		t += myvect[i*dim_space + k] * myvect[j*dim_space + k]; 
	}


	return (t); 

}


//----------------------------------


int count_cliques(int num_vect, int dim_space, int* myvect, int* mylineq, int* mytuple, int* myorth, int* mylinex){

//This function returns the the total number of cliques of size dim_space in a sub-configuration
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mylineq: a pointer to an array of dim_space integers; mylineq[i] is going to contain the number of cliques of size i+1
//
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, m; 

	for (i = 0; i < dim_space; i++){mylineq[i] = 0;}

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			mylineq[size_of_tuple - 1]++; 

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	
	return (mylineq[dim_space - 1]); 

}


//-------------------------------





int next_point_clique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex){

//This is an auxiliary function called from count_cliques. 
//The current clique has a size size_of_tuple and is described by the array mytuple. 
//The function tries to extend the clique to a size of size_of_tuple + 1. 
//A new vertex must have a number greater than height.
//
//If this is possible, it returns the new found element. 
//If the search fails, it returns -1.



	int m, flg, i, j; 


	m = -1; 
	for (i = height + 1; i < num_vect; i++){
		if (mylinex[i] == 1){ 
	
			flg = 0; 
			for (j = 0; j < size_of_tuple; j++){
				//if (inner_product(mytuple[j], i, myvect, dim_space) != 0){flg = 1; break;}
				if (myorth[i*num_vect + mytuple[j]] == 0){flg = 1; break;}
			}
			if (flg == 0){m = i; break;}

		}

	}

	return (m); 

}



//------------------------------------



int count_anticliques(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* myorth, int* mylinex){

//This function is similar to count_cliques(). 
//It counts the anticliques in a given sub-configuration. 
//It always returns 0. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mylonglineq: a pointer to an array of num_vect integers; 
//	mylonglineq[i] is going to contain the number of anticliques of size i+1
//
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, m; 

	for (i = 0; i < num_vect; i++){mylonglineq[i] = 0;}

	for (i = 0; i < num_vect; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_anticlique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			mylonglineq[size_of_tuple - 1]++; 

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}


	return (0); 

}


//--------------


int next_point_anticlique(int height, int size_of_tuple, int* mytuple, int* myvect, int num_vect, int dim_space, int* myorth, int* mylinex){

//This is an auxiliary function called from count_anticliques. 
//It is similar to next_point_clique(). 
//
//The current anticlique has a size size_of_tuple and is described by the array mytuple. 
//The function tries to extend the anticlique to a size of size_of_tuple + 1. 
//A new vertex must have a number greater than height.
//
//If this is possible, it returns the new found element. 
//If the search fails, it returns -1.



	int m, flg, i, j; 


	m = -1; 
	for (i = height + 1; i < num_vect; i++){

		if (mylinex[i] == 1){ 
	
			flg = 0; 
			for (j = 0; j < size_of_tuple; j++){
				//if (inner_product(mytuple[j], i, myvect, dim_space) == 0){flg = 1; break;}
				if (myorth[i*num_vect + mytuple[j]] == 1){flg = 1; break;}
			}
			if (flg == 0){m = i; break;}

		}

	}

	return (m); 

}



//--------------------------------






int check_saturation(int num_vect, int dim_space, int* myvect, int* mytuple, int* myorth, int* mylinex){

//This function returns 1 if a subconfiguration is saturated, and 0 -- otherwise. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, j, k, m, flg; 

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylineq[size_of_tuple - 1]++; 
			if (size_of_tuple < dim_space){ 
				
				k = -1; 
				for (i = 0; i < num_vect; i++){

					if (mylinex[i] == 1){ 
				
						flg = 0; 
						for (j = 0; j < size_of_tuple; j++){

							//if (inner_product(mytuple[j], i, myvect, dim_space) != 0){flg = 1; break;}
							if (myorth[i*num_vect + mytuple[j]] == 0){flg = 1; break;}
					
						}
						if (flg == 0){k = i; break;}

					}

				}

				if (k == -1){
					return (0);
				}

			}



		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	

	return (1); 

}


//------------------------------



int count_colorings(int num_vect, int dim_space, int* myvect, int* mylonglineq, int* mytuple, int* mytuplex, int* myorth, int* mylinex){

//This function counts the Kochen-Specker colourings of a subconfiguration. 
//It returns the total number of colourings. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//mylonglineq: a pointer to an array of num_vect integers; 
//	mylonglineq[i] is going to contain the number of anticliques of size i+1
//mytuple: a pointer to an auxiliary array 
//mytuplex: a pointer to another auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, m, q; 

	for (i = 0; i < num_vect; i++){mylonglineq[i] = 0;}

	for (i = 0; i < num_vect; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	q = 0; 

	while(size_of_tuple >= 0){ 

		m = next_point_anticlique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylonglineq[size_of_tuple - 1]++; 
			if (dimspace_clique(num_vect, dim_space, myvect, size_of_tuple, mytuple, mytuplex, myorth, mylinex) == 0){
				mylonglineq[size_of_tuple - 1]++; 
				q++; 
			}

		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	return (q); 

}

//----------------------------------





int dimspace_clique(int num_vect, int dim_space, int* myvect, int size_of_anticlique, int* myanticlique, int* mytuple, int* myorth, int* mylinex){

//This function tries to find a clique of the size dim_space in a subconfiguration obtained 
//from another subconfiguration by deleting an anticlique. 
//It returns 1 if such a clique is found, and 0 -- otherwise. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//size_of_anticliqe: the integer defining the size of an anticlique
//anticlique: a pointer to an array of integers describing the anticlique 
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.
//	(the anticlique is deleted from this subconfiguration)



	int size_of_tuple; 
	int height; 

	int i, m, flg, j; 

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylineq[size_of_tuple - 1]++; 
			if (size_of_tuple == dim_space){
			
				flg = 0; 
				for (i = 0; i < size_of_tuple; i++){
					for (j = 0; j < size_of_anticlique; j++){
						
						if (myanticlique[j] == mytuple[i]){flg = 1; break;}
					
					}
					if (flg == 1){break;}

				}

				if (flg == 0){return (1);}
			
			}



		}else{
			if (size_of_tuple > 0){ 
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	

	return (0);
}




//------------------------------------






int generate_maximal_cliques(int num_vect, int dim_space, int* myvect, int* myeight, int* mytuple, int* myorth, int* mylinex){

//This function works in a similar way as the function count_cliques() except that it remembers the 
//cliques of size dim_space that it can find in an integer array given by the pointer myeight.
//The return value is the total number of such cliques found. 
//
//num_vect: number of vectors
//dim_space: dimension of space 
//myvect: a pointer to an array of num_vect*dim_space integers describing the coordinates of the vectors
//myeight: a pointer to an array to write down the found cliques of size dim_space
//mytuple: a pointer to an auxiliary array 
//myorth: a pointer to an array containing the orthogonality table; 
//	myorth[i*num_vect + j] == 1, if vectors i and j are orthogonal, and it is equal to 0 otherwise.
//
//mylinex: a pointer to an array of length num_vect which describes the subconfiguration; 
//	mylinex[i] == 1, if the vector i is present in the sub-configuration, and it is equal to 0 otherwise.



	int size_of_tuple; 
	int height; 

	int i, m, q; 

	//for (i = 0; i < dim_space; i++){mylineq[i] = 0;}

	for (i = 0; i < dim_space; i++){mytuple[i] = -1;}
	size_of_tuple = 0; 
	height = -1; 
	
	q = 0; 
	while(size_of_tuple >= 0){ 

		m = next_point_clique(height, size_of_tuple, mytuple, myvect, num_vect, dim_space, myorth, mylinex); 
		
		if (m != -1){

			size_of_tuple++;  
			mytuple[size_of_tuple - 1] = m;	
			height = m; 

			//mylineq[size_of_tuple - 1]++; 
			if (size_of_tuple == dim_space){

				for (i = 0; i < dim_space; i++){
					myeight[q*dim_space + i] = mytuple[i]; 
				}

				q++;
			}

		}else{

			if (size_of_tuple > 0){
				height = mytuple[size_of_tuple - 1]; 
				mytuple[size_of_tuple - 1] = -1; 
			}

			size_of_tuple--;

		} 
		
	}

	
	return (q); 

}



//-----------------------------
//------------------------------


//int cardinality_of_intersection(int m, int* mydatax, int sizex, int n, int* mydatay, int sizey)
//{
//	int q, s, k; 
//
//	q = 0; 
//	for (s = 0; s < sizex; s++){
//		for (k = 0; k < sizey; k++){
//		
//			if (mydatay[n*sizey + k] == mydatax[m*sizex + s]){q++;}
//
//		}
//	}
//
//	return (q); 
//}







//------------------------------------

int compute_original(int height_of_data, int width_of_data, int* mydata, int* myorig)
{

//This function takes an array of height_of data integer vectors of dimension width_of_data and 
//	determines a set-theoretic union of these vectors. 
//The return value is the cardinality of this union. 
//
//mydata: a pointer to an array of size height_of_data*width_of_data describing the vectors. 
//myorig: a pointer to an array of size length height_of_data used to describe the union. 
//
//To extract the vectors present in the union, one needs to look at those vectors i for which 
//	the result of the computation is myorig[i] == 0.



	int i, j, m, n, s, t; 
	int flg, flg1; 
	int qx, qy; 

	for (s = 0; s < height_of_data; s++){myorig[s] = -1;}

	qy = 0; 
	for (i = 0; i < height_of_data; i++){
		if (myorig[i] == -1){
		
			qx = 0; 
			for (j = 0; j < height_of_data; j++){
				if (myorig[j] == -1){
					
					flg1 = 0; 
					for (m = 0; m < width_of_data; m++){
						
						t = mydata[i*width_of_data + m]; 
						flg = 1;
						for (n = 0; n < width_of_data; n++){
							if (mydata[j*width_of_data + n] == t){
								flg = 0; 
								break;
							}
						}
						if (flg == 1){flg1 = 1; break;}

					}

					if (flg1 == 0){
						if (qx == 0){qy++;}
						myorig[j] = qx;
						qx++;
					}

				
				}
			}
		}
	}


	return (qy); 
}


//-------------------------------


